Simplifying Quantum Circuits via Circuit Invariants and Dressed CNOTs

Quantum Compiling Algorithms decompose (exactly, without approximations) an arbitrary $2^\nb$ unitary matrix acting on $\nb$ qubits, into a sequence of elementary operations (SEO). There are many possible ways of decomposing a unitary matrix into a SEO, and some of these decompositions have shorter length (are more efficient) than others. Finding an optimum (shortest) decomposition is a very hard task, and is not our intention here. A less ambitious, more doable task is to find methods for optimizing small segments of a SEO. Call these methods piecewise optimizations. Piecewise optimizations involve replacing a small quantum circuit by an equivalent one with fewer CNOTs. Two circuits are said to be equivalent if one of them multiplied by some external local operations equals the other. This equivalence relation between circuits has its own class functions, which we call circuit invariants. Dressed CNOTs are a simple yet very useful generalization of standard CNOTs. After discussing circuit invariants and dressed CNOTs, we give some methods for simplifying 2-qubit and 3-qubit circuits. We include with this paper software (written in Octave/Matlab) that checks many of the algorithms proposed in the paper.

==> Gamma_rep.m <==
function	small = Gamma_rep(big)

%Gamma_rep= Gamma representation
%big is 4x4 matrix
%small is 3x3 matrix
%Finds small_{ij} = eye(3)*trace(big)/4 +
%trace(big sigma_i\otimes\sigma_j)/4

global_declarations;

k = trace(big)/4;
small(1,1) = trace(big*sigxx)/4 + k;
small(1,2) = trace(big*sigxy)/4;
small(1,3) = trace(big*sigxz)/4;

small(2,1) = trace(big*sigyx)/4;
small(2,2) = trace(big*sigyy)/4 + k;
small(2,3) = trace(big*sigyz)/4;

small(3,1) = trace(big*sigzx)/4;
small(3,2) = trace(big*sigzy)/4;
small(3,3) = trace(big*sigzz)/4 + k;



==> breach.m <==
function [UL1, UL0, vecs_out, UR1, UR0] = breach(vecs_in)

%This function takes a 2-qubit circuit
%with 4 DC-NOTs and it returns
%an equivalent circuit which has a breach
%in the lower wire, between its two middle DC-NOTs.
%conventions:
%L, R refer to left and right hand side
%0=top and 1=bottom qubit
%f denotes final quantities.

% qL0   pL0   pR0   qR0       [UL0]   qL0f  pL0f  pR0f  qR0f  [UR0]
% |     |     |     |    -->           |     |     |     |  
% qL1   pL1   pR1   qR1       [UL1]   qL1f  pL1f  pR1f  qR1f  [UR1]

% where pL1f = pR1f

%IMP: qL1, qL0, pL1, pL0, pR1, pR0, qR1, qR0 should all be unit vectors
check_dcnots(vecs_in);

qL0=vecs_in(1:3,1);pL0=vecs_in(1:3,2);pR0=vecs_in(1:3,3);qR0=vecs_in(1:3,4);
qL1=vecs_in(4:6,1);pL1=vecs_in(4:6,2);pR1=vecs_in(4:6,3);qR1=vecs_in(4:6,4);

cross_qL1_pL1 = cross(qL1, pL1);
cross_qR1_pR1 = cross(qR1, pR1);

vecL= cross(cross_qL1_pL1, pL1);
vecR= cross(cross_qR1_pR1, pR1);
t1=get_normal_unit_vec(vecL,vecR);

hxL1= pL1; 
norm_cross_qL1_pL1 = norm(cross_qL1_pL1);
if(norm_cross_qL1_pL1>1e-10)
	hzL1 = cross_qL1_pL1/norm_cross_qL1_pL1;
else
	error("qL1==pL1 so breach already exixts")
end
hyL1= cross(hzL1, hxL1);
cos_the_L1= qL1'*hxL1; sin_the_L1 = -qL1'*hyL1;
cos_phi_L1= t1'*hzL1; sin_phi_L1 = t1'*hxL1;

hxR1= pR1;
norm_cross_qR1_pR1 = norm(cross_qR1_pR1);
if(norm_cross_qR1_pR1>1e-10)
	hzR1 = cross_qR1_pR1/norm_cross_qR1_pR1;
else
	error("qR1==pR1 so breach already exixts")
end
hyR1= cross(hzR1, hxR1);
cos_the_R1= qR1'*hxR1; sin_the_R1 = -qR1'*hyR1;
cos_phi_R1= t1'*hzR1; sin_phi_R1 = t1'*hxR1;


vecL= (cos_phi_L1*(qL0'*pL0))*cross(qL0,pL0) - (sin_the_L1*cos_the_L1*sin_phi_L1)*pL0;
vecR= (cos_phi_R1*(qR0'*pR0))*cross(qR0,pR0) - (sin_the_R1*cos_the_R1*sin_phi_R1)*pR0;
t0=get_normal_unit_vec(vecL,vecR);


vin = [t0,pR0,qR0;t1,pR1,qR1];
[vout, UR1, UR0] = dr_3to2(vin,1);
pR0f=vout(1:3,1);qR0f=vout(1:3,2);
pR1f=vout(4:6,1);qR1f=vout(4:6,2);

vin = [t0,pL0,qL0;t1,pL1,qL1];
[vout, UL1, UL0] = dr_3to2(vin,1);
pL0f=vout(1:3,1);qL0f=vout(1:3,2);
pL1f=vout(4:6,1);qL1f=vout(4:6,2);


UL0 = UL0';
UL1 = UL1';

vecs_out=[qL0f,pL0f,pR0f,qR0f;qL1f,pL1f,pR1f,qR1f];

==> check_dcnots.m <==
function	check_dcnots(vecs)

%Input is a matrix packed with 2 rows of unit 3d vectors.
%Input specifies a string of dressed cnots.
%This function checks that all the input vectors are unit vectors.

cols = columns(vecs);
if(rows(vecs)!=6)
	error("input doesn't have six rows.");
end
for c=1:cols
	r=1;
	while(r<5)
		if(abs(norm(vecs(r:r+2,c))-1)>1e-10)
			error("non-unit vector used to specify a dressed cnot");
		end
		r=r+3;
	end
end

==> ckt_invar123.m <==
%Check explicit expressions for LO-RHS invariant
%of 2-bit circuit with 1,2 and 3 dressed cnots.
%ckt_invar = circuit invariant

clear;

global_defs;

%use randn()instead of rand() to get negatives

a0= get_unit_vec(randn(3,1));
a1= get_unit_vec(randn(3,1));
b0= get_unit_vec(randn(3,1));
b1= get_unit_vec(randn(3,1));
c0= get_unit_vec(randn(3,1));
c1= get_unit_vec(randn(3,1));

cross_ab0 = cross(a0,b0);
cross_ab1 = cross(a1,b1);
cross_bc0 = cross(b0,c0);
cross_bc1 = cross(b1,c1);
cross_bcc0 = cross(cross_bc0,c0);
cross_bcc1 = cross(cross_bc1,c1);
cross_abb0 = cross(cross_ab0,b0);
cross_abb1 = cross(cross_ab1,b1);
cross_abc0 = cross(cross_ab0,c0);
cross_abc1 = cross(cross_ab1,c1);
cross_abcc0 = cross(cross_abc0,c0);
cross_abcc1 = cross(cross_abc1,c1);
cross_abbc0 = cross(cross_abb0,c0);
cross_abbc1 = cross(cross_abb1,c1);
cross_abbcc0 = cross(cross_abbc0,c0);
cross_abbcc1 = cross(cross_abbc1,c1);

vol_0 = cross_ab0'*c0;
vol_1 = cross_ab1'*c1;

error_1cnot = norm(
-kron(sig(a1),sig(a0))
-dr11(a1,a0)*dr11(-a1,-a0))

error_2cnots = norm(
(a1'*b1)*(a0'*b0)*eye(4)
-kron(sig(cross_abb1), sig(cross_abb0))
+ i*(a0'*b0)*kron(sig(cross_ab1), sig(b0))
+ i*(a1'*b1)*kron(sig(b1), sig(cross_ab0))
-dr11(b1,b0)*dr11(a1,a0)*dr11(-a1,-a0)*dr11(-b1,-b0))


lam3r = (cross_abb1'*c1)*(cross_abb0'*c0);
lam3i = -((a0'*b0)*(b0'*c0)*vol_1 +(a1'*b1)*(b1'*c1)*vol_0);

L3r = (-(a1'*b1)*(a0'*b0)*kron(sig(c1),sig(c0))
+(a0'*b0)*(b0'*c0)*kron(sig(cross_abc1),sig(c0))
+(a1'*b1)*(b1'*c1)*kron(sig(c1),sig(cross_abc0))
+(a1'*b1)*vol_0*kron(sig(cross_bc1),sig(c0))
+(a0'*b0)*vol_1*kron(sig(c1),sig(cross_bc0))
-kron(sig(cross_abbcc1),sig(cross_abbcc0)));

L3i = ((a0'*b0)*kron(sig(cross_abcc1),sig(cross_bcc0))
+(a1'*b1)*kron(sig(cross_bcc1),sig(cross_abcc0))
+(cross_abb0'*c0)*kron(sig(cross_abbc1),sig(c0))
+(cross_abb1'*c1)*kron(sig(c1),sig(cross_abbc0)));

 
error_3cnots = norm(eye(4)*(lam3r + i*lam3i) + L3r + i*L3i
-dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0)*dr11(-a1,-a0)*dr11(-b1,-b0)*dr11(-c1,-c0))

L3rG = Gamma_rep(L3r);
L3iG = Gamma_rep(L3i);

err_commutator=norm(L3r*L3i-L3i*L3r)
err_right_commutator = norm(L3rG*transpose(L3iG)-L3iG*transpose(L3rG))
err_left_commutator = norm(transpose(L3rG)*L3iG-transpose(L3iG)*L3rG)

==> ckt_invar3.m <==
%Check explicit expressions for LO-RHS invariant
%of 2-bit circuit with 3 dressed cnots, 
%in its diagonalized form,
%assuming b1 perp span(a1, c1)
%and {c0,b0,a0} is a dependent set

clear;

parametrize=1;

global_defs;
for j=1:3

%use randn()instead of randn() to get negatives
a0= get_unit_vec(randn(3,1));
b0= get_unit_vec(randn(3,1));
c0= get_unit_vec(randn()*a0 +randn()*b0);	
	
a1= get_unit_vec(randn(3,1));
b1= get_unit_vec(cross(a1,randn(3,1)));
c1= get_unit_vec(cross(b1,randn(3,1)));

if(parametrize)
	if(-(cross(a0,b0)'*cross(b0,c0))*(b0'*c0)<0)
		printf("a0 changed\n");
		a0=-a0;
	endif
endif


cross_ab1= cross(a1,b1);
cross_bc1 = cross(b1,c1);
%cross_abc1= cross(cross_ab1,c1);
%cross_abcc1 = cross(cross_abc1,c1);
%cross_abb1 = cross(cross_ab1,b1);
%cross_abbc1 = cross(cross_abb1,c1);
%cross_abbcc1 = cross(cross_abbc1,c1);
%cross_bcc1 = cross(cross_bc1,c1);

cross_ab0= cross(a0,b0);
cross_bc0 = cross(b0,c0);
%cross_abc0= cross(cross_ab0,c0);
%cross_abcc0 = cross(cross_abc0,c0);
cross_abb0 = cross(cross_ab0,b0);
cross_abbc0 = cross(cross_abb0,c0);
cross_abbcc0 = cross(cross_abbc0,c0);
cross_bcc0 = cross(cross_bc0,c0);

%vol_0 = cross_ab0'*c0
vol_1 = cross_ab1'*c1;

ac1 = a1'*c1;
ab0 = a0'*b0;
bc0 = b0'*c0;

sin_bet2 = norm(cross_bc0);
eta = norm(cross_abbc0);
xxo = ac1*(cross_abb0'*c0);
yyo = ab0*bc0*vol_1;


mu = [-ac1*eta, -ab0*ac1*sin_bet2, (cross_abb0'*c0)*vol_1];

nu = [ab0*vol_1*sin_bet2, vol_1*eta, ab0*bc0*ac1];

if(parametrize)
	cos1=ab0;
	sin1=norm(cross_ab0);
	cos2=bc0;
	sin2=norm(cross_bc0);
	xi=sign(cross_ab0'*cross_bc0);
	xi2=sign(cos2);
	cos_bet = ac1;
	sin_bet = vol_1;
	alt_mu = [-cos_bet*sin1*cos2*xi2,-cos_bet*cos1*sin2,xi*sin_bet*sin1*sin2];
		err_mu = norm(mu-alt_mu)
	alt_nu = [sin_bet*cos1*sin2,sin_bet*sin1*cos2*xi2,cos_bet*cos1*cos2];
		err_nu = norm(nu-alt_nu)
	alt_xxo = cos_bet*sin1*sin2*xi;
		err_xxo = abs(xxo-alt_xxo)
	alt_yyo = sin_bet*cos1*cos2;
		err_yyo = abs(yyo-alt_yyo)
endif

gx0= c0;
gy0= cross_bc0/sin_bet2;
gz0= -cross_bcc0/sin_bet2;

gx1= c1;
gy1= cross_bc1;
gz1= b1;

v1 = gy0;
v2 = -cross_abbcc0/eta;
v3 = gx0;
if(parametrize)
	alt_v2 = gz0;
	err_v2 = norm(v2-alt_v2)
endif

u1 = cross_abbc0/eta;
u2 = gz0;
u3 = gx0;
if(parametrize)
	alt_u1 = gy0;
	err_u1 = norm(u1-alt_u1)
endif

inv1 = dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0)*dr11(-a1,-a0)*dr11(-b1,-b0)*dr11(-c1,-c0);
inv2 = (-xxo -i*yyo)*eye(4) + nu(1)*kron(sig(gx1),sig(v1)) + nu(2)*kron(sig(gy1),sig(v2)) + nu(3)*kron(sig(gz1),sig(v3)) +i*(mu(1)*kron(sig(gx1),sig(u1)) + mu(2)*kron(sig(gy1),sig(u2))+ mu(3)*kron(sig(gz1),sig(u3)));
err_3cnot = norm(inv1 - inv2)

endfor

==> ckt_invar4.m <==
%Check explicit expression for LO-RHS invariant
%of 2-bit circuit with 4 dressed cnots, 
%assuming b1 perp span(a1, c1)
%and {c0,b0,a0} is a dependent set

clear;

global_defs;

a0= get_unit_vec(randn(3,1));
b0= get_unit_vec(randn(3,1));
c0= get_unit_vec(randn()*a0 +randn()*b0);	
d0= get_unit_vec(randn(3,1));
a1= get_unit_vec(randn(3,1));
b1= get_unit_vec(cross(a1,randn(3,1)));
c1= get_unit_vec(cross(b1,randn(3,1)));
d1= get_unit_vec(randn(3,1));

if(-(cross(a0,b0)'*cross(b0,c0))*(b0'*c0)<0)
	a0=-a0;
endif


cross_ab1= cross(a1,b1);
cross_bc1 = cross(b1,c1);
%cross_abc1= cross(cross_ab1,c1);
%cross_abcc1 = cross(cross_abc1,c1);
%cross_abb1 = cross(cross_ab1,b1);
%cross_abbc1 = cross(cross_abb1,c1);
%cross_abbcc1 = cross(cross_abbc1,c1);
%cross_bcc1 = cross(cross_bc1,c1);

cross_ab0= cross(a0,b0);
cross_bc0 = cross(b0,c0);
%cross_abc0= cross(cross_ab0,c0);
%cross_abcc0 = cross(cross_abc0,c0);
cross_abb0 = cross(cross_ab0,b0);
cross_abbc0 = cross(cross_abb0,c0);
%cross_abbcc0 = cross(cross_abbc0,c0);
cross_bcc0 = cross(cross_bc0,c0);

%vol_0 = cross_ab0'*c0;
vol_1 = cross_ab1'*c1;

ac1 = a1'*c1;
ab0 = a0'*b0;
bc0 = b0'*c0;

sin_bet2 = norm(cross_bc0);
eta = norm(cross_abbc0);
xxo = ac1*(cross_abb0'*c0);
yyo = ab0*bc0*vol_1;

mu = [-ac1*eta, -ab0*ac1*sin_bet2, (cross_abb0'*c0)*vol_1];

nu = [ab0*vol_1*sin_bet2, vol_1*eta, ab0*bc0*ac1];

gx0= c0;
gy0= cross_bc0/sin_bet2;
gz0= -cross_bcc0/sin_bet2;

gx1= c1;
gy1= cross_bc1;
gz1= b1;

v1 = gy0;
v2 = gz0;
v3 = gx0;

u1 = gy0;
u2 = gz0;
u3 = gx0;

inv1 = dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0)*dr11(-a1,-a0)*dr11(-b1,-b0)*dr11(-c1,-c0);
inv2 = (-xxo -i*yyo)*eye(4) + nu(1)*kron(sig(gx1),sig(v1)) + nu(2)*kron(sig(gy1),sig(v2)) + nu(3)*kron(sig(gz1),sig(v3)) +i*(mu(1)*kron(sig(gx1),sig(u1)) + mu(2)*kron(sig(gy1),sig(u2))+ mu(3)*kron(sig(gz1),sig(u3)));
error_3cnots = norm(inv1 - inv2)

Mmu = mu(1)*gx1*gy0' +mu(2)*gy1*gz0' +mu(3)*gz1*gx0';
Mnu = nu(1)*gx1*gy0' +nu(2)*gy1*gz0' +nu(3)*gz1*gx0';
Mmu_pauli = mu(1)*kron(sig(gx1),sig(u1)) +mu(2)*kron(sig(gy1),sig(u2)) +mu(3)*kron(sig(gz1),sig(u3));
Mnu_pauli = nu(1)*kron(sig(gx1),sig(v1)) +nu(2)*kron(sig(gy1),sig(v2)) +nu(3)*kron(sig(gz1),sig(v3));
Mmu_d0 = Mmu*d0;
Mnu_d0 = Mnu*d0;
Mmu_t_d1 = Mmu'*d1;
Mnu_t_d1 = Mnu'*d1;
x0 = cross(Mmu_t_d1,d0);
y0 = cross(Mnu_t_d1,d0);
x1 = cross(Mmu_d0,d1);
y1 = cross(Mnu_d0,d1);

lam4r = -d1'*Mnu_d0;
lam4i = -d1'*Mmu_d0;
delx = kron(sig(d1),sig(d0))*(d1'*Mnu_d0)-kron(sig(Mnu_d0),sig(d0))-kron(sig(d1),sig(Mnu_t_d1)) + Mnu_pauli;
dely = kron(sig(d1),sig(d0))*(d1'*Mmu_d0)-kron(sig(Mmu_d0),sig(d0))-kron(sig(d1),sig(Mmu_t_d1)) + Mmu_pauli;

L4r = xxo*kron(sig(d1),sig(d0)) + kron(sig(x1),sig(d0)) + kron(sig(d1),sig(x0)) + delx;
L4i = yyo*kron(sig(d1),sig(d0)) - kron(sig(y1),sig(d0)) - kron(sig(d1),sig(y0)) + dely;

inv1 = dr11(d1,d0)*dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0)*dr11(-a1,-a0)*dr11(-b1,-b0)*dr11(-c1,-c0)*dr11(-d1,-d0);
inv2 = (lam4r + i*lam4i)*eye(4) + L4r + i*L4i;
error_4cnots = norm(inv1 - inv2)

==> deflate_dcnots.m <==
function   [vecs_out, U1, U0] = deflate_dcnots(vecs_in)

% d0    t0    t0    a0         b0f  a0f  [U0]
% |     |     |     |    -->   |     |    
% d1    d1    a1    a1         b1f  a1f  [U1]
%A string of 2 controlled-Us can be easily expressed 
%as the LHS of the above identity. Thus, this function
%can be used to reduce two controlled-Us to 2 DC-CNOTs

d0=vecs_in(1:3,1);
%t0=vecs_in(1:3,2);
t0=vecs_in(1:3,3);
a0=vecs_in(1:3,4);

d1=vecs_in(4:6,1);
%d1=vecs_in(4:6,2);
%a1=vecs_in(4:6,3);
a1=vecs_in(4:6,4);

%cross_ad0 = cross(a0,d0);
cross_at0 = cross(a0,t0);
cross_td0 = cross(t0,d0);
cross_atd0 = cross(cross_at0,d0);
cross_att0 = cross(cross_at0,t0);
cross_atdd0 = cross(cross_atd0,d0);
cross_attd0 = cross(cross_att0,d0);

cross_ad1 = cross(a1,d1);
cross_add1 = cross(cross_ad1,d1);

at0 = a0'*t0;
td0 = t0'*d0;
ad1 = a1'*d1;

fy1 = cross_ad1;
sin_phi1 = norm(fy1);
fy1 = fy1/sin_phi1;

fy0 = d0;

c1_c0 = -at0*td0 + ad1*cross_att0'*d0;
s1_s0 = (cross_at0'*d0)*sin_phi1;

hx1 = cross_add1/sin_phi1;
hz1 = d1;

eta = norm(cross_atd0);
hx0 = cross_atd0/eta;
hz0 = cross_atdd0/eta;
cos_2 = cross_attd0'*hz0;
sin_2 = cross_attd0'*hx0;
cos_1 = cross_td0'*hz0;
sin_1 = cross_td0'*hx0;

M = [(-at0*sin_1 +ad1*sin_2),(-at0*cos_1 +ad1*cos_2);0,-sin_phi1*eta];

[s1_c0, c1_s0, fx0, fz0, fx1, fz1]= diag_ckt_invar2_aux(M, hx0, hz0, hx1, hz1);


c_sum = c1_c0 - s1_s0;
c_dif = c1_c0 + s1_s0;
s_sum = s1_c0 + c1_s0;
s_dif = s1_c0 - c1_s0;
alp_sum = atan2(s_sum,c_sum);
alp_dif = atan2(s_dif,c_dif);
alp1 = (alp_sum + alp_dif)/2;
alp0 = (alp_sum - alp_dif)/2;

b0f= fx0;
a0f = fx0*cos(alp0)- fy0*sin(alp0);

b1f= fx1;
a1f = fx1*cos(alp1)- fy1*sin(alp1);

vecs_out=[b0f,a0f;b1f,a1f];

%%%%%%%%%%%%%%%%%% now find U1 and U0
[U1,U0] = factor_SU2pow2_matrix(
dr11(a1f,a0f)*dr11(b1f,b0f)*dr11(d1,d0)*dr11(d1,t0)*dr11(a1,t0)*dr11(a1,a0));


==> diag_ckt_invar2.m <==
function 	vecs_out = diag_ckt_invar2(ckt_invar)

%Given a matrix ckt_invar which is known to be
%the LO-RHS invariant for a 2-qubit circuit with
%2 DCNOTs,
%find a (non-unique) set of defining vectors for the 
%DC-NOTs of a circuit with that invariant.

lam2r= real(trace(ckt_invar)/4);
Del = ckt_invar - lam2r*eye(4);
L2r = real(Gamma_rep((Del + Del')/2));
L2i = real(Gamma_rep((Del - Del')/(2i)));

c1_c0 = lam2r;

fy1 = get_unit_vec(L2r(1:3,1));
fy0 = get_unit_vec(L2r(1,1:3)');
s1_s0 = - fy1'*L2r*fy0;

hy1 = fy1;
hz1 = get_normal_unit_vec(hy1,[0;0;0]);
hx1 = cross(hy1,hz1);

hy0 = fy0;
hz0 = get_normal_unit_vec(hy0,[0;0;0]);
hx0 = cross(hy0,hz0);

M = [hz1'*L2i*hx0,hz1'*L2i*hz0; hx1'*L2i*hx0,hx1'*L2i*hz0];

[s1_c0, c1_s0, fx0, fz0, fx1, fz1]= diag_ckt_invar2_aux(M, hx0, hz0, hx1, hz1);


c_sum = c1_c0 - s1_s0;
c_dif = c1_c0 + s1_s0;
s_sum = s1_c0 + c1_s0;
s_dif = s1_c0 - c1_s0;
alp_sum = atan2(s_sum,c_sum);
alp_dif = atan2(s_dif,c_dif);
alp1 = (alp_sum + alp_dif)/2;
alp0 = (alp_sum - alp_dif)/2;

b0f= fx0;
a0f = fx0*cos(alp0)- fy0*sin(alp0);

b1f= fx1;
a1f = fx1*cos(alp1)- fy1*sin(alp1);

vecs_out=[b0f,a0f;b1f,a1f];


==> diag_ckt_invar2_aux.m <==
function [s1_c0, c1_s0, fx0, fz0, fx1, fz1]= diag_ckt_invar2_aux(M, hx0, hz0, hx1, hz1)

%This is an auxilliary function used in diag_ckt_invar2() and in
%other functions that do similar diagonalizations


[U,D,V] = svd(M);
%Even though M real
%U and V need not be. 
%check that they are indeed real.
if((norm(imag(U))>1e-10)|(norm(imag(V))>1e-10))
	error("U or V is not real");
end

Vh = V';

%fx1,fz1,fx0,fz0 real because U and V are
fz1 = hz1*U(1,1) + hx1*U(2,1);
fx1 = hz1*U(1,2) + hx1*U(2,2);

fx0 = Vh(1,1)*hx0 + Vh(1,2)*hz0;
fz0 = Vh(2,1)*hx0 + Vh(2,2)*hz0;

s1_c0 = D(1,1);
c1_s0 = D(2,2);

%note that cross(fz1,fx1) = det(U)*cross(hz1,hx1).
%{hx1,hy1,hz1} is a right-handed basis, but
%if det(U)<0, {fx1,fy,fz} becomes a left-handed one.
%U is a real matrix, but is it a complex data type?
if(det(real(U))<0)
	fz1=-fz1;
	s1_c0 = -s1_c0;
end
%note that cross(fz0,fx0) = det(Vh)*cross(hz0,hx0).
%{hx0,hy0,hz0} is a right-handed basis but
%if det(Vh)<0, {fx0,fy0,fz0} becomes a left-handed one.
%V is a real matrix, but is it a complex data type?
if(det(real(Vh))<0)
	fx0=-fx0;
	s1_c0 = -s1_c0;
end


==> diag_ckt_invar3.m <==
function 	vecs_out = diag_ckt_invar3(ckt_invar)

%Given a matrix ckt_invar which is known to be
%the LO-RHS invariant for a 2-qubit circuit with
%3 DCNOTs,
%find a (non-unique) set of defining vectors for the 
%DC-NOTs of a circuit with that invariant.


lam3 = trace(ckt_invar)/4;
lam3r = real(lam3);
lam3i = imag(lam3);
Del = ckt_invar - lam3*eye(4);
L3r = real(Gamma_rep((Del + Del')/2));
L3i = real(Gamma_rep((Del - Del')/(2i)));

xxo = -lam3r;
yyo = -lam3i;

[L, DX, DY, R] = simul_real_svd(L3r, L3i);

nu = [DX(1,1), DX(2,2), DX(3,3)];

mu = [DY(1,1), DY(2,2), DY(3,3)];

gx1 = L(1:3,1);
gy1 = L(1:3,2);
gz1 = L(1:3,3); 

gy0 = R(1:3,1);
gz0 = R(1:3,2);
gx0 = R(1:3,3);

%error_L3r = norm(L3r - nu(1)*gx1*gy0' - nu(2)*gy1*gz0' - nu(3)*gz1*gx0')
%error_L3i = norm(L3i - mu(1)*gx1*gy0' - mu(2)*gy1*gz0' - mu(3)*gz1*gx0')

if(mu(3)*nu(2)<0)
	xi=-1;
else
	xi=1;
end
xi2 = -xi;	%-xi*xi2=1

proot = sqrt(mu(3)^2+xxo^2);
sin_bet = xi*mu(3)/proot;
cos_bet = xi*xxo/proot;

%%%%%%%%%%%%%%%%%finding bet1, bet2

if(abs(cos_bet)>abs(sin_bet))
	s1_s2 = xi*xxo/cos_bet;
	c1_c2 = nu(3)/cos_bet;
	s1_c2 = -xi2*mu(1)/cos_bet;
	c1_s2 = -mu(2)/cos_bet;
else
	s1_s2 = xi*mu(3)/sin_bet;
	c1_c2 = yyo/sin_bet;
	s1_c2 = xi2*nu(2)/sin_bet;
	c1_s2 = nu(1)/sin_bet;
endif

c_sum = c1_c2 - s1_s2;
c_dif = c1_c2 + s1_s2;
s_sum = s1_c2 + c1_s2;
s_dif = s1_c2 - c1_s2;
bet_sum = atan2(s_sum,c_sum);
bet_dif = atan2(s_dif,c_dif);
bet1 = (bet_sum + bet_dif)/2;
bet2 = (bet_sum - bet_dif)/2;

%Must get sin(bet1) and sin(bet2) positive.
%At this point s1_s2 is positive, but
%it's possible that both
%sin(bet1) and sin(bet2) are negative

bad_signs1=0;
bad_signs2=0;
if(sin(bet1)<0)
	bet1=-bet1;
	bet2=-bet2;
	bad_signs1=1;
endif

%At this point
%it's possible that xi2*cos(bet2)<0
if(xi2*cos(bet2)<0)
	bet1=pi-bet1;
	bet2=pi-bet2;
	bad_signs2=1;
endif

%If both bad_signs1 and bad_signs2 are
%true but not both, do the following changes.
%The reason we don't do anything
%when they are both true is that
%we should do the changes twice,
%but that is equivalent to no changes
if(bad_signs1+bad_signs2==1)
	gx1=-gx1;
	gy1=-gy1;
	nu(1)=-nu(1);
	nu(2)=-nu(2);
	mu(1)=-mu(1);
	mu(2)=-mu(2);
endif


%%%%%%%%%%%%%%%%%%%%%%%%%tests

%sin1 = sin(bet1); 
%cos1 = cos(bet1);
%sin2 = sin(bet2);
%cos2 = cos(bet2);
%c2_xi2 = cos2*xi2;

%alt_mu = [-cos_bet*sin1*cos2*xi2,-cos_bet*cos1*sin2,xi*sin_bet*sin1*sin2];
%err_mu = norm(mu-alt_mu)
%alt_nu = [sin_bet*cos1*sin2,sin_bet*sin1*cos2*xi2,cos_bet*cos1*cos2];
%err_nu = norm(nu-alt_nu)
%alt_xxo = cos_bet*sin1*sin2*xi;
%err_xxo = abs(xxo-alt_xxo)
%alt_yyo = sin_bet*cos1*cos2;
%err_yyo = abs(yyo-alt_yyo)
%%%%%%%%%%%%%%%%%%%%%%%%%


	c0f = gx0;
	b0f = cos(bet2)*gx0 + sin(bet2)*gz0;
	a0f = cos(bet2 - xi2*bet1)*gx0 + sin(bet2 - xi2*bet1)*gz0;

	c1f = gx1;
	b1f = gz1;
	a1f = cos_bet*gx1 + sin_bet*gy1;

vecs_out=[c0f,b0f,a0f;c1f,b1f,a1f];


==> dr011.m <==
function U=dr011(x1,x0)

%This function calculates 
%the dressed cnot (-1)^{n_{x1}(1) n_{x0}(0)},
%that acts on 3 bits called 2,1,0. 
%See related function dr11().

U=kron(eye(2),dr11(x1,x0));

 

==> dr101.m <==
function U=dr101(x2,x0)

%This function calculates 
%the dressed cnot (-1)^{n_{x2}(2) n_{x0}(0)},
%that acts on 3 bits called 2,1,0. 
%See related function dr11()

sig_0 = sig(x0);
sig_2 = sig(x2);

U=1/2*(eye(8) + kron(sig_2,eye(4)) + kron(eye(4),sig_0) - kron(sig_2,kron(eye(2),sig_0)));

 

==> dr11.m <==
function U = dr11(x1,x0)

%dr=dressed cnot
%This function calculates
%the dressed cnot (-1)^{n_{x1}(1) n_{x0}(0)},
%that acts on two bits called 1 and 0.
%n_{x1} is the number operator for 3d real vector x1, 
%i.e., n_{x1} = (1 - sigma_{x1})/2. For example, n=(1-sigz)/2
%Note that (-1)^{n_{x1}(1) n_{x0}(0)} is a generalization 
%of CNOT = (-1)^{n_z(1) n_x(0)}.


sig_0 = sig(x0);
sig_1 = sig(x1);

U=1/2*(eye(4) + kron(sig_1,eye(2)) + kron(eye(2),sig_0) - kron(sig_1,sig_0));

 

==> dr110.m <==
function U=dr110(x2,x1)

%This function calculates 
%the dressed cnot (-1)^{n_{x2}(2) n_{x1}(1)},
%that acts on 3 bits called 2,1,0. 
%See related function dr11()

U=kron(dr11(x2,x1),eye(2));

 

==> dr_3to2.m <==
function [vecs_out, U1, U0] = dr_3to2(vecs_in, persistence)

%dr= dressed cnot
%%%%%%%%%%%%%%%%%%
% c0   b0   a0         b0f   a0f   [U0]
% |    |    |    -->   |     |           *exp(i*pi/4)
% c1   b1   a1         b1f   a1f   [U1]

% where U0, U1 are SU(2) matrices.
% Must satisfy [a1,b1,b1)'*c1=0 (right angle at b1).
% If persistence==true, b1f=c1 (i.e.,``c1 is persistent"),
% When persistence==true, checks persit_cond 
% (a sufficient condition for persistence) before proceding.
%%%%%%%%%%%%%%%%%%

c0=vecs_in(1:3,1);b0=vecs_in(1:3,2);a0=vecs_in(1:3,3);
c1=vecs_in(4:6,1);b1=vecs_in(4:6,2);a1=vecs_in(4:6,3);

kx1= b1;
kz1= get_unit_vec(cross(a1, b1));
ky1= cross(kz1, kx1);
cos_lam1= a1'*kx1; sin_lam1 = -a1'*ky1;
cos_phi1= c1'*kz1; sin_phi1 = c1'*kx1;

%%%%%%%%%%%%%%%%%%shorthands

cross_ab1= cross(a1,b1);
cross_bc1 = cross(b1,c1);
cross_abc1= cross(cross_ab1,c1);
cross_abcc1 = cross(cross_abc1,c1);
cross_ab1 = cross(cross_ab1,b1);
cross_abbc1 = cross(cross_ab1,c1);
cross_abbcc1 = cross(cross_abbc1,c1);
cross_bcc1 = cross(cross_bc1,c1);

cross_ab0= cross(a0,b0);
cross_bc0 = cross(b0,c0);
cross_abc0= cross(cross_ab0,c0);
cross_abcc0 = cross(cross_abc0,c0);
cross_ab0f = cross(cross_ab0,b0);
cross_abbc0 = cross(cross_ab0f,c0);
cross_abbcc0 = cross(cross_abbc0,c0);
cross_bcc0 = cross(cross_bc0,c0);

vol_0 = cross_ab0'*c0;
vol_1 = cross_ab1'*c1;

%%%%%%%%%%%%%%%%%%special _conditions
rangle_cond = cross_ab1'*c1;
persist_cond = (cos_phi1*(a0'*b0)*cross_ab0 - sin_lam1*cos_lam1*sin_phi1*b0)'*c0;

if(abs(rangle_cond)>1e-10)
	error("right angle condition not satisfied");
end
if(persistence==1 & (abs(persist_cond)>1e-10))
	error("persistence condition not satisfied");
end
%%%%%%%%%%%%%%%%%%

c1_c0 = (a0'*b0)*(b0'*c0)*sin_lam1*cos_phi1 + vol_0*cos_lam1*sin_phi1;

if(sin_lam1 > 1e-10)
	fy1 = cross_abbc1/sin_lam1;
else
	error("can't determine fy1");
end

h = (sin_lam1*sin_phi1*(a0'*b0))*cross_bcc0  -(cos_lam1*cos_phi1)*cross_abcc0  +(sin_lam1*(cross_ab0f'*c0))*c0;
norm_h = norm(h);
if(norm_h>1e-10)
	fy0 = h/norm_h;
else
	error("can't determine fy0");
end

s1_s0 =  norm_h;

v1 = -(cos_lam1*(a0'*b0))*c0  +(sin_lam1*cos_phi1*(a0'*b0))*cross_bc0   +(cos_lam1*sin_phi1)*cross_abc0;
norm_v1 = norm(v1);

v2=(sin_lam1*sin_phi1*(a0'*b0)*(b0'*c0) -cos_lam1*cos_phi1*vol_0)*c0 +sin_lam1*cross_abbcc0;
norm_v2 = norm(v2);

if(persistence==1)
	fx1 = c1; 
	fz1 = ky1; 
	
	fz0 = v1/norm_v1; 
	fx0 = v2/norm_v2; 
	
	c1_s0 = norm_v1;
	s1_c0 = norm_v2;
	%(fx1,fy1,fz1) always right handed 3d basis
	%but (fx0,fy0,fz0) may not be right handed at this point
	hand0 = cross(fz0,fx0)'*fy0;
	if(hand0<0)
		fy0 = -fy0;
		s1_s0 = -s1_s0;
	end
else %(persistence==0)
	L2i = c1*v1' + ky1*v2';
	hx1=c1;
	hy1=fy1;
	hz1=ky1;
	
	hy0 = fy0;
	hz0 = get_normal_unit_vec(fy0,[0;0;0]);
	hx0 = cross(hy0,hz0);
		
	M = [hz1'*L2i*hx0,hz1'*L2i*hz0; hx1'*L2i*hx0,hx1'*L2i*hz0];

	[s1_c0, c1_s0, fx0, fz0, fx1, fz1]= diag_ckt_invar2_aux(M, hx0, hz0, hx1, hz1);

endif

c_sum = c1_c0 - s1_s0;
c_dif = c1_c0 + s1_s0;
s_sum = s1_c0 + c1_s0;
s_dif = s1_c0 - c1_s0;
alp_sum = atan2(s_sum,c_sum);
alp_dif = atan2(s_dif,c_dif);
alp1 = (alp_sum + alp_dif)/2;
alp0 = (alp_sum - alp_dif)/2;

b0f = fx0;
a0f = fx0*cos(alp0)- fy0*sin(alp0);

b1f = fx1;
a1f = fx1*cos(alp1)- fy1*sin(alp1);

vecs_out = [b0f,a0f;b1f,a1f];  

%%%%%%%%%%%%%%%%%% now find U1 and U0

[U1,U0]= factor_SU2pow2_matrix(
exp(-i*pi/4)*dr11(a1f,a0f)*dr11(b1f,b0f)*dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0));



==> factor_SU2pow2_matrix.m <==
function	[U1,U0] = factor_SU2pow2_matrix(U)

%This function checks whether a matrix U is a
%tensor product of two SU(2) matrices,
%U=U1 otimes U0.
%If it is, the function finds U1 and U0.


%Start by assuming that 
%U =
%[x*U0, y*U0]
%[-y'*U0, x'*U0]
%Will check validity of this assumption at the end

x_sq = U(3:4,3)'*U(1:2,1);
y_sq = -U(3:4,1)'*U(1:2,3);
yh_x = U(1:2,3)'*U(1:2,1);
x = sqrt(x_sq);
y = sqrt(y_sq);

%sqrt ambiguous in its sign, 
%so the values just
%assigned to x and
%to y may have the wrong sign.
%Fix relative sign:
if(abs(y'*x-yh_x)>1e-9)
	x=-x;
end

U1=[x,y;-y',x'];
if(abs(x)>abs(y))
	U0 = U(1:2,1:2)/x;
else
	U0 = U(1:2,3:4)/y;
end


%the moment of truth
kk = norm(U-kron(U1,U0));


if(kk>1e-9)
	error("U doesnt factor into tensor product");
end

==> factor_SU2pow3_matrix.m <==
function	[U2,U1,U0] = factor_SU2pow3_matrix(U)

%This function checks whether a matrix U is a
%tensor product of three SU(2) matrices,
%U=U2 otimes U1 otimes U0,
%If it is, the function finds U2, U1 and U0.


%Start by assuming that 
%U =
%[x*U1U0, y*U1U0]
%[-y'*U1U0, x'*U1U0]
%where U1U0 = U1 otimes U0.
%Will check validity of this assumption at the end.

x_sq = U(5:8,5)'*U(1:4,1);
y_sq = -U(5:8,1)'*U(1:4,5);
yh_x = U(1:4,5)'*U(1:4,1);
x = sqrt(x_sq);
y = sqrt(y_sq);

%sqrt ambiguous in its sign, 
%so the values just
%assigned to x and
%to y may have the wrong sign.
%Fix relative sign:
if(abs(y'*x-yh_x)>1e-9)
	x=-x;
end

U2=[x,y;-y',x'];
if(abs(x)>abs(y))
	U1U0 = U(1:4,1:4)/x;
else
	U1U0 = U(1:4,5:8)/y; 
end

[U1,U0] = factor_SU2pow2_matrix(U1U0);

%the moment of truth
kk = norm(U-kron(U2,kron(U1,U0)));


if(kk>1e-9)
	error("U doesnt factor into tensor product");
end

==> get_normal_unit_vec.m <==
function n = get_normal_unit_vec(v1,v2)

%Find a unit vector normal to span(v1,v2).
%When v1 and v2 are independent, non-zero vectors,
%the function returns cross(v1,v2)/|cross(v1,v2)|. 
%If they are both zero vectors, it returns [0;0;1].
%If they are proportional vectors, it returns the
%normalized crossproduct of v1 and one of the 
%standard unit vectors.


eps=1e-10; %eps = epsilon

norm_v1 = norm(v1);
norm_v2 = norm(v2);
cross12 = cross(v1,v2);
norm_cross12 = norm(cross12);
if(norm_cross12<eps)
	if(norm_v2>eps)
		v1=[0;0;0];
		norm_v1=0;
	endif
	%if norm_v2<eps, then v2 is already almost zero
endif
if(norm_v1>eps)
	if(norm_v2>eps)
		n = cross12/norm_cross12;
	else%(norm_v2<eps)
		%choose as v2 substitute a
		%vector along x, y or z axis.
		%Best of 3 possiblities is one 
		%along which v1 has smallest projection
		pvec=abs(v1);
		min=1;
		if(pvec(2)<pvec(min))
			min=2;
		endif
		if(pvec(3)<pvec(min))
			min=3;
		endif
		n = get_unit_vec(cross(v1,eye(3)(:,min)));
	endif
else %(norm_v1<eps)
	if(norm_v2>eps)
		pvec=abs(v2);
		min=1;
		if(pvec(2)<pvec(min))
			min=2;
		endif
		if(pvec(3)<pvec(min))
			min=3;
		endif
		n = get_unit_vec(cross(eye(3)(:,min),v2));
	else %(norm_v2<eps)
		n = [0;0;1];
	endif
endif

%tests
%zvec=[0;0;0];
%n=get_normal_unit_vec([1;0;0],[1;0;0])
%n=get_normal_unit_vec(zvec,zvec)
%n=get_normal_unit_vec(zvec,[1;0;1])
%n=get_normal_unit_vec([1;0;0],[0;0;1])


==> get_unit_vec.m <==
function y = get_unit_vec(x)

%This functions divides a vector by its magnitude

mag = norm(x);
if(mag<1e-10)
	error("normalizing a very small vector");
else
	y = x/mag;
end

==> global_declarations.m <==
%Declarations of commonly used static variables.

global id2;
global ze2;

global sigx;
global sigy; 
global sigz;

global sig1x;
global sig1y;
global sig1z;

global sigx1;
global sigy1;
global sigz1;

global sigxx;
global sigxy;
global sigxz;

global sigyx;
global sigyy;
global sigyz;

global sigzx;
global sigzy;
global sigzz;

global	uni2ort;
global	ex_op;


==> global_defs.m <==
%Definitions of static variables declared in global_declarations.m

global	id2 = eye(2);
global	ze2 = zeros(2);

global	sigx=[0,1;1,0];

global	sigy=[0,-i;i,0];

global	sigz=[1,0;0,-1];

global	sig1x=kron(id2,sigx);
global	sig1y=kron(id2,sigy);
global	sig1z=kron(id2,sigz);

global	sigx1=kron(sigx,id2);
global	sigy1=kron(sigy,id2);
global	sigz1=kron(sigz,id2);

global	sigxx = kron(sigx,sigx);
global	sigxy = kron(sigx,sigy);
global	sigxz = kron(sigx,sigz);

global	sigyx = kron(sigy,sigx);
global	sigyy = kron(sigy,sigy);
global	sigyz = kron(sigy,sigz);

global	sigzx = kron(sigz,sigx);
global	sigzy = kron(sigz,sigy);
global	sigzz = kron(sigz,sigz);

global	uni2ort = [1,0, 0, i;
0,i, 1, 0;
0,i,-1, 0;
1,0, 0,-i]/sqrt(2);

global  ex_op = [1,0,0,0;
0,0,1,0;
0,1,0,0;
0,0,0,1];

==> pass3.m <==
function	[vecs_out, U1, U0] = pass3(vecs_in, perp)

% e0  c0  b0  a0       c0f  e0f  b0f   a0f    [U0]
% |   |   |   |   -->  |    |    |     |
% |   c1  b1  a1       c1f  |    b1f   a1f    [U1]
% |                         |
% e2                        e2f               [1]

%Both LHS and RHS circuits contain
%4 DC-NOTs acting on 3 qubits.
%One of the bit0-bit1 DC-NOTs 
%"passes through" the only bit0-bit2 DC-NOT.
%We check that 
%(1)b1 perp span(a1,c1)
%(2){c0,b0,a0} is a dependent set
%(3)-(cross(a0,b0)'*cross(b0,c0))*(b0'*c0)>0
%We find a c1f that is 
%perpendicular to the input perp.


check_dcnots(vecs_in);

e0=vecs_in(1:3,1); c0=vecs_in(1:3,2); b0=vecs_in(1:3,3); a0=vecs_in(1:3,4);
e2=vecs_in(4:6,1); c1=vecs_in(4:6,2); b1=vecs_in(4:6,3); a1=vecs_in(4:6,4);

cross_ab1 = cross(a1,b1);
cross_bc1 = cross(b1,c1);
%cross_abc1= cross(cross_ab1,c1);
%cross_abcc1 = cross(cross_abc1,c1);
%cross_abb1 = cross(cross_ab1,b1);
%cross_abbc1 = cross(cross_abb1,c1);
%cross_abbcc1 = cross(cross_abbc1,c1);
%cross_bcc1 = cross(cross_bc1,c1);

cross_ab0 = cross(a0,b0);
cross_bc0 = cross(b0,c0);
%cross_abc0= cross(cross_ab0,c0);
%cross_abcc0 = cross(cross_abc0,c0);
cross_abb0 = cross(cross_ab0,b0);
cross_abbc0 = cross(cross_abb0,c0);
%cross_abbcc0 = cross(cross_abbc0,c0);
cross_bcc0 = cross(cross_bc0,c0);

vol_0 = cross_ab0'*c0;
vol_1 = cross_ab1'*c1;

ab1 = a1'*b1;
bc1 = b1'*c1;
ac1 = a1'*c1;
ab0 = a0'*b0;
bc0 = b0'*c0;

eps = 1e-10;
if(norm(ab1)>eps | norm(bc1)>eps | vol_0>eps)
	error("first 3 dcnots are not in diagonalized form");
end
if(-cross_ab0'*cross_bc0*bc0<0)
	error("wrong orientation");
end

sin_bet2 = norm(cross_bc0);
eta = norm(cross_abbc0);
xxo = ac1*(cross_abb0'*c0);
yyo = ab0*bc0*vol_1;

mu = [-ac1*eta, -ab0*ac1*sin_bet2, (cross_abb0'*c0)*vol_1];

nu = [ab0*vol_1*sin_bet2, vol_1*eta, ab0*bc0*ac1];

gx0= c0;
gy0= cross_bc0/sin_bet2;
gz0= -cross_bcc0/sin_bet2;

gx1= c1;
gy1= cross_bc1;
gz1= b1;

Mmu = mu(1)*gx1*gy0' +mu(2)*gy1*gz0' +mu(3)*gz1*gx0';
Mnu = nu(1)*gx1*gy0' +nu(2)*gy1*gz0' +nu(3)*gz1*gx0';

d0 = e0;
Mmu_d0 = Mmu*d0;
Mnu_d0 = Mnu*d0;
d1=get_normal_unit_vec(Mmu_d0,perp);
Mmu_t_d1 = Mmu'*d1;
Mnu_t_d1 = Mnu'*d1;
x0 = cross(Mmu_t_d1,d0);
x1 = cross(Mmu_d0,d1);
%y0 = cross(Mnu_t_d1,d0);
%y1 = cross(Mnu_d0,d1);
norm_x0 = norm(x0);
norm_x1 = norm(x1);	

c1_c0 = d1'*Mnu_d0;

fy0 = d0+x0/xxo;
mag0 = norm(fy0);
fy0 = fy0/mag0;

fy1 = d1+x1/xxo;
mag1= norm(fy1);
fy1 = fy1/mag1;

s1_s0 = xxo*mag1*mag0;

hz1 = d1-x1*xxo/norm_x1^2;
mag = norm(hz1);
hz1 = hz1/mag;

hz0 = d0-x0*xxo/norm_x0^2;
mag = norm(hz0);
hz0 = hz0/mag;

if(xxo>0)
	hx0 = cross(x0,d0)/norm_x0;
	hx1 = cross(x1,d1)/norm_x1;
else
	hx0 = -cross(x0,d0)/norm_x0;
	hx1 = -cross(x1,d1)/norm_x1;
end

rho0= sqrt(1 + (xxo/norm_x0)^2);
rho1= sqrt(1 + (xxo/norm_x1)^2);
M = [Mnu_t_d1'*cross(Mmu_t_d1,d0)*rho1/norm_x0,-yyo*rho1*rho0
;-(Mmu_d0)'*Mmu*Mmu_t_d1/(norm_x0*norm_x1),(Mnu_d0)'*cross(Mmu_d0,d1)*rho0/norm_x1];
if(xxo<0)
	M(1,1)=-M(1,1);
	M(2,2)=-M(2,2);
end

[s1_c0, c1_s0, fx0, fz0, fx1, fz1]= diag_ckt_invar2_aux(M, hx0, hz0, hx1, hz1);

c_sum = c1_c0 - s1_s0;
c_dif = c1_c0 + s1_s0;
s_sum = s1_c0 + c1_s0;
s_dif = s1_c0 - c1_s0;
alp_sum = atan2(s_sum,c_sum);
alp_dif = atan2(s_dif,c_dif);
alp1 = (alp_sum + alp_dif)/2;
alp0 = (alp_sum - alp_dif)/2;

b0f= fx0;
a0f = fx0*cos(alp0)- fy0*sin(alp0);

b1f= fx1;
a1f = fx1*cos(alp1)- fy1*sin(alp1);

c0f=e0;
c1f=d1;
e0f=e0;
e2f=e2;
vecs_out=[c0f,e0f,b0f,a0f;c1f,e2f,b1f,a1f];

%%%%%%%%%%%%%%%%%% now find U1 and U0
[U1,U0] = factor_SU2pow2_matrix(
dr11(a1f,a0f)*dr11(b1f,b0f)*dr11(d1,d0)*dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0));



==> sig.m <==
function   s=sig(a)

%This function calculates a ``Paulion" sigma.a

global_declarations;

s= a(1)*sigx + a(2)*sigy + a(3)*sigz;


==> sim_trans_t4.m <==
function  [vecs_out, U1, U0] = sim_trans_t4(vecs_in)

% c0   b0   a0         a0f   [U0]
% |    |    |    -->   |           
% c1   b1   a1         a1f   [U1]

%Let {sx,sy,sz} be the standard basis. Then 
%a0=a1=cos(lam)sx -sin(lam)sy
%b0=b1=sx
%c0=cos(phi)sz +sin(phi)sx
%c1=cos(phi)sz -sin(phi)sx

global_declarations;

check_dcnots(vecs_in);

c0=vecs_in(1:3,1);b0=vecs_in(1:3,2);a0=vecs_in(1:3,3);
c1=vecs_in(4:6,1);b1=vecs_in(4:6,2);a1=vecs_in(4:6,3);

c_lam = a0(1);
s_lam = -a0(2);
c_phi = c0(3);
s_phi = c0(1);

a0f = c_lam*c0 + s_lam*[0;1;0];
a1f = c_lam*c1 + s_lam*[0;1;0];

vecs_out = [a0f;a1f];

%%%%%%%%%%%%%%%%%% now find U1 and U0
phi = atan2(s_phi, c_phi);
lam = atan2(s_lam, c_lam);


alp = (pi/2 - phi)/2;
c_alp = cos(alp);
s_alp = sin(alp);

bet = (pi - 2*alp)/2;
c_bet = cos(bet);
s_bet = sin(bet);

U0 = (c_alp*sigx + s_alp*sigz)*(c_alp*sig(a0) + s_alp*sigz);
U1 = (c_bet*sigx + s_bet*sigz)*(c_bet*sig(a0) + s_bet*sigz);
 

%[U1,U0] = factor_SU2pow2_matrix(
%dr11(a1f,a0f)*dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0));


==> simul_real_svd.m <==
function [L, DX, DY, R] = simul_real_svd(X,Y)

%This funtion does a
%simultaneous real singular value decomposition of 2 matrices.
%Given two real matrices X,Y of the same dimension,
%it finds special (det=1) orthogonal matrices L and R
%and real diagonal matrices DX, DY
%such that L*DX*R'=X and L*DY*R'=Y

%Reference: C.Eckart, G.Young, Bull. Am. Math. Soc. 45(1939)118


%LX'*X*RX = [DX00, Z01]
%           [Z10 , Z11]

%LX'*Y*RX = G = [G00, Z01]
%               [Z10, G11]
 
%[P00', Z10' ]*[DX00, Z01]*[P00, Z01 ] = DX
%[Z01', LG11'] [Z10 , Z11] [Z10, RG11]

%[P00', Z10' ]*[G00 , Z01]*[P00, Z01 ] = [DG00, Z01] = DY
%[Z01', LG11'] [Z10 , G11] [Z10, RG11]   [Z10, DG11]

dim_U= rows(X);
if(rows(X)!=rows(Y) | columns(X)!=columns(Y))
	error("X and Y don't have the same dimensions");
endif

[LX,DX,RX]=svd(X); %LX*DX*RX'=X

%next find rank of X
tol = dim_U*DX(1,1)*eps;
rank_X = 1;
j=2;
done=false;
while(j<dim_U+1 & !done)
	if(DX(j,j)>tol)
		rank_X = rank_X +1;
	else
		done=true;
	end
	j=j+1;
end

if(rank_X<dim_U)
	DX00 = DX(1:rank_X, 1:rank_X);
	Z01 = zeros(rank_X, dim_U-rank_X);
	Z10 = zeros(dim_U-rank_X, rank_X);
	%Z11 = zeros(dim_U-rank_X, dim_U-rank_X);

	G = LX'*Y*RX;
	G00 = G(1:rank_X, 1:rank_X);
	G11 = G(rank_X+1:dim_U, rank_X+1:dim_U);

	[ P00 ,  qDs ] = rjd([DX00, G00], 1e-10);
	DG00 = qDs(1:rank_X, rank_X+1: 2*rank_X);
	%P00*DX00*P00'=DX00
	%P00*DG00*P00'=G00

	[LG11,DG11,RG11]=svd(G11); %LG11*DG11*RG11' = G11
	DY = [DG00, Z01; Z10, DG11];

	R = RX*[P00,Z01;Z10,RG11];
	L = LX*[P00,Z01;Z10,LG11];
	%L*DX*R'=X
	%L*DY*R'=Y
else
	DX00 = DX;
	G00 = LX'*Y*RX;
	[ P00 ,  qDs ] = rjd([DX00,G00], 1e-12);
	DY = qDs(1:dim_U, dim_U+1: 2*dim_U);
	R = RX*P00;
	L = LX*P00;
end

if(det(L)<0)
	L(:,1) = -L(:,1);
	DX(1,1) = -DX(1,1);
	DY(1,1) = -DY(1,1);
end
if(det(R)<0)
	R(:,1) = -R(:,1);
	DX(1,1) = -DX(1,1);
	DY(1,1) = -DY(1,1);
end



==> swap_angles.m <==
function  [vecs_out, U1, U0] = swap_angles(vecs_in)

% b0   a0         b0f   a0f   [U0]
% |    |    -->   |     |           
% b1   a1         b1f   a1f   [U1]
%where angle(b0,a0)->angle(b1f,a1f)
%and   angle(b1,a1)->angle(b0f,a0f)

check_dcnots(vecs_in);

b0=vecs_in(1:3,1);a0=vecs_in(1:3,2);
b1=vecs_in(4:6,1);a1=vecs_in(4:6,2);

cos_alp0 = a0'*b0;
sin_alp0 = sqrt(1-cos_alp0^2);
cos_alp1 = a1'*b1;
sin_alp1 = sqrt(1-cos_alp1^2);

fx0 = b0;
fy0 = (cos_alp0*fx0 - a0)/sin_alp0;
fz0 = cross(fx0, fy0);
fx1 = b1;
fy1 = (cos_alp1*fx1 - a1)/sin_alp1;
fz1 = cross(fx1, fy1);

b0f = fz0;
b1f = fz1;
a0f = cos_alp1*fz0 + sin_alp1*fy0;
a1f = cos_alp0*fz1 + sin_alp0*fy1;
vecs_out = [b0f,a0f;b1f,a1f]; 

sin_halp0 = sqrt((1-cos_alp0)/2);
cos_halp0 = sqrt((1+cos_alp0)/2);
sin_halp1 = sqrt((1-cos_alp1)/2);
cos_halp1 = sqrt((1+cos_alp1)/2);


U0 = (cos_halp1*eye(2) +i*sig(fx0)*sin_halp1)*(cos_halp0*eye(2) -i*sig(fz0)*sin_halp0);

U1 = (cos_halp0*eye(2) +i*sig(fx1)*sin_halp0)*(cos_halp1*eye(2) -i*sig(fz1)*sin_halp1);



==> swap_t3.m <==
function  [vecs_out, U1, U0] = swap_t3(vecs_in)

% c0   b0   a0         a0f   [U0]
% |    |    |    -->   |           
% c1   b1   a1         a1f   [U1]
%where a0 is perp to span(b0, c0)
%and   a1 is perp to span(b1, c1)

check_dcnots(vecs_in);

c0=vecs_in(1:3,1);b0=vecs_in(1:3,2);a0=vecs_in(1:3,3);
c1=vecs_in(4:6,1);b1=vecs_in(4:6,2);a1=vecs_in(4:6,3);

a0f = a0;
a1f = a1;

vecs_out = [a0f;a1f];

%%%%%%%%%%%%%%%%%% now find U1 and U0

cross_ab0 = cross(a0,b0);
eta0 = norm(cross_ab0);
alp0 = atan2(-c0'*cross_ab0/eta0^2, c0'*b0);
sin_halp0 = sin(alp0/2);
cos_halp0 = cos(alp0/2);

cross_ab1 = cross(a1,b1);
eta1 = norm(cross_ab1);
alp1 = atan2(-c1'*cross_ab1/eta1^2, c1'*b1);
sin_halp1 = sin(alp1/2);
cos_halp1 = cos(alp1/2);

U0 = (cos_halp0*eye(2) + i*sin_halp0*sig(a0))*(cos_halp1*eye(2) - i*sin_halp1*sig(b0));

U1 = (cos_halp1*eye(2) + i*sin_halp1*sig(a1))*(cos_halp0*eye(2) - i*sin_halp0*sig(b1));
 

%[U1,U0] = factor_SU2pow2_matrix(
%dr11(a1f,a0f)*dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0));


==> test_breach.m <==
%test breach()

%conventions:
%L, R refer to left and right side
%0=top and 1=bottom qubit
%f denotes final quantities.

% qL0   pL0   pR0   qR0       [UL0]   qL0f  pL0f  pR0f  qR0f  [UR0]
% |     |     |     |    -->           |     |     |     |  
% qL1   pL1   pR1   qR1       [UL1]   qL1f  pL1f  pR1f  qR1f  [UR1]

% where pL1f = pR1f

global_defs;

example = 1
switch example
	case (1)
		qL0= get_unit_vec(randn(3,1));
		pL0= get_unit_vec(randn(3,1));
		pR0= get_unit_vec(randn(3,1));
		qR0= get_unit_vec(randn(3,1));

		qL1= get_unit_vec(randn(3,1));
		pL1= get_unit_vec(randn(3,1));
		pR1= get_unit_vec(randn(3,1));
		qR1= get_unit_vec(randn(3,1));
	otherwise
		error("example number is out of range");
end
vecs_in=[qL0,pL0,pR0,qR0;qL1,pL1,pR1,qR1];
[UL1, UL0, vecs_out, UR1, UR0] = breach(vecs_in);
qL0f=vecs_out(1:3,1);pL0f=vecs_out(1:3,2);pR0f=vecs_out(1:3,3);qR0f=vecs_out(1:3,4);
qL1f=vecs_out(4:6,1);pL1f=vecs_out(4:6,2);pR1f=vecs_out(4:6,3);qR1f=vecs_out(4:6,4);

error1 = norm( kron(UL1,UL0)*dr11(qL1f,qL0f)*dr11(pL1f,pL0f)*dr11(pR1f,pR0f)*dr11(qR1f,qR0f)*kron(UR1,UR0) -dr11(qL1,qL0)*dr11(pL1,pL0)*dr11(pR1,pR0)*dr11(qR1,qR0) )

error2 = norm(pL1f-pR1f)

==> test_deflate_dcnots.m <==
% test deflate_dcnots()

global_defs;

example = 1;
switch example
	case (1)
		a0= get_unit_vec(randn(3,1));
		t0= get_unit_vec(randn(3,1));
		d0= get_unit_vec(randn(3,1));

		a1= get_unit_vec(randn(3,1));
		d1= get_unit_vec(randn(3,1));

	otherwise
		error("example number is out of range");
end
vecs_in=[d0,t0,t0,a0;d1,d1,a1,a1];
[vecs_out, U1, U0] = deflate_dcnots(vecs_in);
b0f=vecs_out(1:3,1); a0f=vecs_out(1:3,2);
b1f=vecs_out(4:6,1); a1f=vecs_out(4:6,2);

% d0    t0    t0    a0         b0f   a0f  [U0]
% |     |     |     |    -->   |     |    
% d1    d1    a1    a1         b1f   a1f  [U1]


error1 = norm(dr11(d1,d0)*dr11(d1,t0)*dr11(a1,t0)*dr11(a1,a0) -dr11(b1f,b0f)*dr11(a1f,a0f)*kron(U1,U0) )


==> test_diag_invar2.m <==
% test diag_ckt_invar2()

global_defs;

example = 1;
switch example
	case (1)
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(randn(3,1));
		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(randn(3,1));

	otherwise
		error("example number is out of range");
end

ckt = dr11(b1,b0)*dr11(a1,a0);
ckt_invar = ckt*dr11(-a1,-a0)*dr11(-b1,-b0);
vecs_out = diag_ckt_invar2(ckt_invar);
b0f=vecs_out(1:3,1); a0f=vecs_out(1:3,2);
b1f=vecs_out(4:6,1); a1f=vecs_out(4:6,2);
fin_ckt = dr11(b1f,b0f)*dr11(a1f,a0f);

%fin_ckt'*ckt is even number of DC-NOTs so
%it always has det=1

[U1,U0]= factor_SU2pow2_matrix(fin_ckt'*ckt);

error1 = norm(ckt - fin_ckt*kron(U1,U0))


==> test_diag_invar3.m <==
% test diag_ckt_invar3()

global_defs;

for j=1:10
example = 1;
switch example
	case (1)
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(randn(3,1));
		c0= get_unit_vec(randn(3,1));
		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(randn(3,1));
		c1= get_unit_vec(randn(3,1));
	otherwise
		error("example number is out of range");
end

ckt = dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0);
ckt_invar = ckt*dr11(-a1,-a0)*dr11(-b1,-b0)*dr11(-c1,-c0);
vecs_out = diag_ckt_invar3(ckt_invar);
c0f=vecs_out(1:3,1); b0f=vecs_out(1:3,2); a0f=vecs_out(1:3,3);
c1f=vecs_out(4:6,1); b1f=vecs_out(4:6,2); a1f=vecs_out(4:6,3);
fin_ckt = dr11(c1f,c0f)*dr11(b1f,b0f)*dr11(a1f,a0f);

%fin_ckt'*ckt is even number of DC-NOTs so
%it always has det=1


[U1,U0]= factor_SU2pow2_matrix(fin_ckt'*ckt);

error1 = norm(ckt - fin_ckt*kron(U1,U0))

endfor


==> test_dr_3to2.m <==
%test dr_3to2()

global_defs;

example = 1;
switch example
	case (1)
		persistence = 0;
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(randn(3,1));
		c0= get_unit_vec(randn(3,1));

		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(randn(3,1));
		cross_ab1 = cross(a1,b1);
		cross_abb1 = cross(cross_ab1,b1);
		c1= get_normal_unit_vec(cross_abb1,[0;0;0]);
	otherwise
		error("example number is out of range");
end
vecs_in=[c0,b0,a0;c1,b1,a1];
[vecs_out, U1, U0] = dr_3to2(vecs_in, persistence);
b0f=vecs_out(1:3,1); a0f=vecs_out(1:3,2);
b1f=vecs_out(4:6,1); a1f=vecs_out(4:6,2);

% c0   b0   a0         b0f   a0f   [U0]
% |    |    |    -->   |     |           *exp(i*pi/4)
% c1   b1   a1         b1f   a1f   [U1]


error1 = norm(dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0) -dr11(b1f,b0f)*dr11(a1f,a0f)*kron(U1,U0)*exp(i*pi/4) )


==> test_factor_su2pow.m <==
%test factor_SU2pow3_matrix()

U0 = rand_unitary(2, 1); 
U1 = rand_unitary(2, 1); 
U2 = rand_unitary(2, 1); 

U = kron(kron(U2,U1),U0);
[X2,X1,X0] = factor_SU2pow3_matrix(U);


==> test_pass3.m <==
%test pass3()

global_defs;


example = 1;
switch example
	case (1)
		perp = [1;0;0];
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(randn(3,1));
		c0= get_unit_vec(randn()*a0 +randn()*b0);
		e0= get_unit_vec(randn(3,1));

		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(cross(a1,randn(3,1)));
		c1= get_unit_vec(cross(b1,randn(3,1)));
		e2= get_unit_vec(randn(3,1));
		
		if(-(cross(a0,b0)'*cross(b0,c0))*(b0'*c0)<0)
				a0=-a0;
		endif
	otherwise
		error("example number is out of range");
end
vecs_in=[e0,c0,b0,a0;e2,c1,b1,a1];
[vecs_out, U1, U0] = pass3(vecs_in, perp);
c0f=vecs_out(1:3,1); e0f=vecs_out(1:3,2); b0f=vecs_out(1:3,3); a0f=vecs_out(1:3,4);
c1f=vecs_out(4:6,1); e2f=vecs_out(4:6,2); b1f=vecs_out(4:6,3); a1f=vecs_out(4:6,4);

% e0  c0  b0  a0       c0f  e0f  b0f   a0f    [U0]
% |   |   |   |   -->  |    |    |     |
% |   c1  b1  a1       c1f  |    b1f   a1f    [U1]
% |                         |
% e2                        e2f               [1]

error_pass3 = norm(dr101(e2,e0)*dr011(c1,c0)*dr011(b1,b0)*dr011(a1,a0) -dr011(c1f,c0f)*dr101(e2f,e0f)*dr011(b1f,b0f)*dr011(a1f,a0f)*kron(kron(eye(2),U1),U0) )


==> test_sim_trans_t4.m <==
%test sim_trans_t4()

global_defs;

example = 1;
switch example
	case (1)
		lam = 2*pi*rand();
		c_lam = cos(lam);
		s_lam = sin(lam);
		phi = 2*pi*rand();
		c_phi = cos(phi);
		s_phi = sin(phi);
		
		a0 = [c_lam;s_lam;0];
		a1 = a0;
		b0 = [1;0;0];
		b1 = b0;
		c0 = [ s_phi; 0; c_phi];
		c1 = [-s_phi; 0; c_phi];
	otherwise
		error("example number is out of range");
end
vecs_in=[c0,b0,a0;c1,b1,a1];
[vecs_out, U1, U0] = sim_trans_t4(vecs_in);
a0f=vecs_out(1:3,1);
a1f=vecs_out(4:6,1);

% c0   b0   a0         a0f   [U0]
% |    |    |    -->   |           
% c1   b1   a1         a1f   [U1]

%Let {sx,sy,sz} be the standard basis. Then 
%a0=a1=cos(lam)sx -sin(lam)sy
%b0=b1=sx
%c0=cos(phi)sz +sin(phi)sx
%c1=cos(phi)sz -sin(phi)sx


error = norm( 
dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0) - dr11(a1f,a0f)*kron(U1,U0))


==> test_swang.m <==
%test swap_angles()

% b0   a0         b0f   a0f   [U0]
% |    |    -->   |     |           
% b1   a1         b1f   a1f   [U1]
%where angle(b0,a0)->angle(b1f,a1f)
%and   angle(b1,a1)->angle(b0f,a0f)

global_defs;

example = 1;
switch example
	case (1)
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(randn(3,1));
		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(randn(3,1));

	otherwise
		error("example number is out of range");
end
vecs_in=[b0,a0;b1,a1];
[vecs_out, U1, U0] = swap_angles(vecs_in);
b0f=vecs_out(1:3,1); a0f=vecs_out(1:3,2);
b1f=vecs_out(4:6,1); a1f=vecs_out(4:6,2);


error_circuit = norm( 
dr11(b1,b0)*dr11(a1,a0) - dr11(b1f,b0f)*dr11(a1f,a0f)*kron(U1,U0))
error_angle0 = abs(b0'*a0 - b1f'*a1f)
error_angle1 = abs(b1'*a1 - b0f'*a0f)


==> test_swap_t3.m <==
%test swap_t3()

global_defs;

example = 1;
switch example
	case (1)
		a0= get_unit_vec(randn(3,1));
		b0= get_unit_vec(cross(a0,randn(3,1)));
		c0= get_unit_vec(cross(a0,randn(3,1)));
		a1= get_unit_vec(randn(3,1));
		b1= get_unit_vec(cross(a1,randn(3,1)));
		c1= get_unit_vec(cross(a1,randn(3,1)));
	otherwise
		error("example number is out of range");
end
vecs_in=[c0,b0,a0;c1,b1,a1];
[vecs_out, U1, U0] = swap_t3(vecs_in);
a0f=vecs_out(1:3,1);
a1f=vecs_out(4:6,1);

% c0   b0   a0         a0f   [U0]
% |    |    |    -->   |           
% c1   b1   a1         a1f   [U1]
%where a0 is perp to span(b0,c0)
%and   a1 is perp to span(b1,c1)


error = norm( 
dr11(c1,c0)*dr11(b1,b0)*dr11(a1,a0) - dr11(a1f,a0f)*kron(U1,U0))

